On symmetric decompositions of positive operators

Inspired by some problems in Quantum Information Theory, we present some results concerning decompositions of positive operators acting on finite dimensional Hilbert spaces. We focus on decompositions by families having geometrical symmetry with respect to the Euclidean scalar product and we characterize all such decompositions, comparing our results with the case of SIC--POVMs from Quantum Information Theory. We also generalize some Welch--type inequalities from the literature.

==> anc/example-T-2-4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    168058,       3916]
NotebookOptionsPosition[    163964,       3787]
NotebookOutlinePosition[    164373,       3805]
CellTagsIndexPosition[    164330,       3802]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "Numerical", " ", "routines", " ", "for", " ", "Example", " ", "3.18"}], 
  "Title"]], "Input",
 CellChangeTimes->{{3.6829218148984327`*^9, 3.682921892022274*^9}, {
  3.6829219259206753`*^9, 3.682921940879673*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "This", " ", "file", " ", "contains", " ", "some", " ", "computations", 
    " ", "related", " ", "to", " ", "Example", " ", "3.18", " ", "in", " ", 
    "\"\<On symmetric decompositions of positive operators\>\"", " ", "by", 
    " ", "Maria", " ", "Jivulescu"}], ",", " ", 
   RowBox[{"Pasc", " ", "Gavruta", " ", "and", " ", "Ion", " ", "Nechita"}]}],
   "Text"]], "Input",
 CellChangeTimes->{{3.6829219438322287`*^9, 3.6829219616895943`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "u"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "I"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "I"}], ",", "0"}], "}"}]}], "}"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "+", 
      RowBox[{"u", "^", "2"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6761099642223654`*^9, 3.6761100352261953`*^9}, {
  3.6761100837937107`*^9, 3.6761101056474752`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"T", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"F1", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"F2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"F3", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.676110108922968*^9, 3.676110139412348*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "u"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.676110127772995*^9, 3.677592177350432*^9, 
  3.6798993391305637`*^9, 3.682400739797215*^9, 3.682920379009076*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      FractionBox["1", 
       SqrtBox["2"]], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.676110127772995*^9, 3.677592177350432*^9, 
  3.6798993391305637`*^9, 3.682400739797215*^9, 3.682920379012072*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]},
     {
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.676110127772995*^9, 3.677592177350432*^9, 
  3.6798993391305637`*^9, 3.682400739797215*^9, 3.6829203790140247`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["u", 
       SqrtBox[
        RowBox[{"1", "+", 
         SuperscriptBox["u", "2"]}]]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["u", "2"]}]]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.676110127772995*^9, 3.677592177350432*^9, 
  3.6798993391305637`*^9, 3.682400739797215*^9, 3.682920379017791*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "We", " ", "check", " ", "the", " ", "fact", " ", "that", " ", "F1"}], ",",
    "F2", ",", 
   RowBox[{
   "F3", " ", "form", " ", "a", " ", "basis", " ", "of", " ", "the", " ", 
    "orthogonal", " ", "space", " ", "to", " ", "T"}]}], "Text"]], "Input",
 CellChangeTimes->{{3.682921994937873*^9, 3.682922025248576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tr", "[", 
  RowBox[{"F1", ".", "F1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"F2", ".", "F2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"F3", ".", "F3"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"F1", ".", "F2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"F1", ".", "F3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"F2", ".", "F3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"F1", ".", "T"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"F2", ".", "T"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "[", 
  RowBox[{"F3", ".", "T"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6761101417070704`*^9, 3.6761101984243994`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.682920381060166*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.682920381062121*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.68292038106392*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.682920381065154*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.682920381066394*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.682920381067421*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.68292038106852*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.682920381069744*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.676110147503566*^9, 3.676110198778007*^9}, 
   3.6775921773991747`*^9, 3.679899339180787*^9, 3.682400739896832*^9, 
   3.682920381071508*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"We", " ", "compute", " ", "the", " ", "operators", " ", "R1"}], 
   ",", "R2", ",", "R3", ",", "R4", ",", " ", 
   RowBox[{
   "as", " ", "well", " ", "as", " ", "their", " ", "eigenvalues", " "}]}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.682922041012281*^9, 3.6829220603980637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"F1", "+", "F2", "+", "F3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1", "=", 
   RowBox[{"F", "-", 
    RowBox[{"6", "*", "F1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{"F", "-", 
    RowBox[{"6", "*", "F2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3", "=", 
   RowBox[{"F", "-", 
    RowBox[{"6", "*", "F3"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R4", "=", 
   RowBox[{"3", "*", "F"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[Mu]1", ",", "\[Rho]1"}], "}"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "R1", "]"}], ",", 
    RowBox[{"u", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Eigenvalues", "[", "R2", "]"}], ",", 
   RowBox[{"u", ">", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[Mu]2", ",", "\[Rho]2"}], "}"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "R3", "]"}], ",", 
    RowBox[{"u", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[Mu]3", ",", "\[Rho]3"}], "}"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "R4", "]"}], ",", 
    RowBox[{"u", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1", "=", 
   RowBox[{"-", "\[Mu]1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{"-", "\[Mu]2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", 
   RowBox[{"-", "\[Mu]3"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.676110228631193*^9, 3.6761103378336143`*^9}, {
  3.6761103953133774`*^9, 3.6761104243696632`*^9}, {3.676110618551466*^9, 
  3.676110664325232*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "u", "-", 
     SqrtBox[
      RowBox[{"53", "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"53", " ", "u"}]}], ")"}]}]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "u", "+", 
     SqrtBox[
      RowBox[{"53", "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"53", " ", "u"}]}], ")"}]}]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.676110272151349*^9, {3.676110313350847*^9, 3.676110338287769*^9}, {
   3.6761104080474997`*^9, 3.676110424777375*^9}, 3.676110631126577*^9, 
   3.676110665062773*^9, 3.677592177939562*^9, 3.679899339700878*^9, 
   3.6824007408783607`*^9, 3.682920384457077*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "u", "-", 
     SqrtBox[
      RowBox[{"53", "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"53", " ", "u"}]}], ")"}]}]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "u", "+", 
     SqrtBox[
      RowBox[{"53", "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"53", " ", "u"}]}], ")"}]}]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.676110272151349*^9, {3.676110313350847*^9, 3.676110338287769*^9}, {
   3.6761104080474997`*^9, 3.676110424777375*^9}, 3.676110631126577*^9, 
   3.676110665062773*^9, 3.677592177939562*^9, 3.679899339700878*^9, 
   3.6824007408783607`*^9, 3.682920384485795*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"5", " ", "u"}], "+", 
      SqrtBox[
       RowBox[{"29", "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"50", "+", 
           RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]]}], ",", 
   FractionBox[
    RowBox[{"5", "-", 
     RowBox[{"5", " ", "u"}], "+", 
     SqrtBox[
      RowBox[{"29", "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"50", "+", 
          RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.676110272151349*^9, {3.676110313350847*^9, 3.676110338287769*^9}, {
   3.6761104080474997`*^9, 3.676110424777375*^9}, 3.676110631126577*^9, 
   3.676110665062773*^9, 3.677592177939562*^9, 3.679899339700878*^9, 
   3.6824007408783607`*^9, 3.6829203848238173`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "u", "+", 
        SqrtBox[
         RowBox[{"5", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "u"}]}], ")"}]}]}]]}], ")"}]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]]}], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u", "+", 
       SqrtBox[
        RowBox[{"5", "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", "u"}]}], ")"}]}]}]]}], ")"}]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.676110272151349*^9, {3.676110313350847*^9, 3.676110338287769*^9}, {
   3.6761104080474997`*^9, 3.676110424777375*^9}, 3.676110631126577*^9, 
   3.676110665062773*^9, 3.677592177939562*^9, 3.679899339700878*^9, 
   3.6824007408783607`*^9, 3.682920385125599*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"We", " ", "check", " ", "the", " ", "inequality", " ", "\[Mu]2"}],
    ">", "\[Mu]1", ">", "\[Mu]3"}], "Text"]], "Input",
 CellChangeTimes->{{3.682922079449415*^9, 3.682922117653187*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Mu]2", "-", "\[Mu]1"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6761107403005*^9, 3.6761107446534524`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xk01O0XAPBhTAv1NmiRMuFbiQqVLKnuI8ouu9KiJpW3IkTW8KoYb6mh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 10}, {-0.4702602393802323, 1.9531044452638286`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.6761107451080465`*^9, 3.67759217889017*^9, 
  3.67989934117625*^9, 3.682400742818235*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Mu]1", "-", "\[Mu]3"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6761107507658978`*^9, 3.6761107521968694`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hs0lHkYwPGJLpvLbthEuQyvIsrlnG1XdvX8oiOLrEI5Sta4jMolNmct
wrqELbOUdaksUS7JiCVReZmIYVynokzLGDOmaTAvJkTsu3885zmfc55zvuc8
BrTwE4EKFArFi5z/d2E8bbNVwNVDI246S9FvRHg7l+pyinoOKvjD7LB+Eb7+
oiWZSv0NWh/X2rh2iPDC1kz9TdQMyMoZ4LEfivAQ26jQRf0CSD8zGf3PFRHO
XQnOkelXwrj2XJ2LuQjfMjphPK3fBI8Zkte3QoT4SOuzKKm4Cbq+ymezfIX4
/bL85x9qmyHx3Ms87gkh7hrp6iuxfwqPowc/1lkL8dytzblTdBzG7YrNzysK
cfXbXQrEMAtk8kZxZ84kfqe7KOKDPhu8VHSedpUL8IX8BtOxa2x4+Pe/FWu5
AtyB3iMYWmaDo4d3tu4VAS5VXPRs5nYD9QMu1gwQ4Na2rjYZaRwovp33ZkVP
gA/UrCoYz/aDiUcbvzZrAk/o3udk5cuFhZq13g2BfJxZkzEaYv4WWrPNLVYa
3+F0GCyQRgqgeKLgj7FYLh4m3CuoZ76Hi+9OVt7gs3AlgxTjMWsZUDqv/BWw
KQUY23pM7/w8D5aq2VyvV21AG/XAFTkfgTIftFpfMQARHSm0cONPMGLN3/xQ
dxhqL6q4a/34GVpH9rcx7XhwJ/aCxPIUBbUr+CvcTxmHpKLV4wvSDSguJnR8
d/gEULjj6GmMIhpw++7LArVJ2HMpKNrDdBM6YlROiy8UwqQ876Tys83IZTRW
dIwvAifh+cvXI75A0kQtc5amGFwns8z09JRQ/o5LT/dj70HynJbYVa2MglWN
PVkKEjBXe61r76uK4pItgs7wJKAEcj/e/JeIdyiY7XXjAxyd9l409NyGijVs
lpocpDDCCtjgvU8NUR9YWxwWSaEhvf0sVa6GVs0yr5qETUPQpqjxvj51lJ7u
2bVbPg3+kbENKjc10O1HXOl08AxY0M36XPy+RiG7bVvFgzPQr75POergdvTg
ZNMbx+9n4Qkz6dY+RU1UUc2f+TV3FmI3mLpx3mminEAfutvcLCjxYhzD6neg
utRX2mqYDIRlBjlFcVoo8Ze5awVHZZBjor2xyVMbLb3IjagNkUHWzaBOP+pO
ZBngU7M3UwbeOT59KlM7ESqIctpTJYOlI/eWi1p2IUvK2F0OWwYCoV00K00H
SccYZh2TMiixtdrV66eLtC4rC/0oBFSnRqnR9+sh3t3DD1haBKR5+jsryvVQ
fOCCOMKCgAO8O5VpvfpIsl7E73YgIH/vrepeZypi1i9TLp8mIKE1M9+5iYqC
R60S+i8ScGyX571uIwMUyaKN1KcQcDis87RahgFSb94eQ88loEiHZsSRGyCx
e/VkYwUBRs/Lc11PGyKmTamHShMBWftZpkMthkjE+FaH1kVA0PzGQbYphqhb
OD5uIwTQaueoGX9iiFn5UxhDREBIkvuqUzaGTOxqGjmko9zrh1VuYAjZ9cuV
pghIl0cxsnIxJMk+45ZGmnlweSWvEEMTY5SEBDEBy23rr8uqMBR/cFtHqITs
D6lktndiqC5cfavdDAE3S0ODr7DJ+7cOsnjSpZf67B17MFQRdpPzhPQjzaxP
PX0Yyiq5H3BglgCet0Yw9xXZ39iqbiIjwFigbT8hwFBZ8eFzynMEWNbH6N0V
YohW3lZ6lLRN6uhy4BSGLlYxuMmkXYwLH76XYIjxeafGKunIC1Q9gsCQ0aCz
unSegLgffl+um8fQ9YGkReMFAlJVJ15ekmNo6JTukD/p/JrSq0tLGHK1TKeP
ki5J3Ehv/kT2tM4a7pATUHU80C5uFUMLDSVDJ0jXG77QPbSGobVBr2gG6Zb5
Pcvr6+Q/vknW6Cb9H4sK1t4=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 10}, {-0.7140469404135059, 1.1225071680267145`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.676110752545332*^9, 3.677592178936263*^9, 
  3.679899341220105*^9, 3.6824007429528847`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "We", " ", "compute", " ", "the", " ", "decomposition", " ", "operators", 
    " ", "E1"}], ",", "E2", ",", "E3", ",", "E4", ",", " ", 
   RowBox[{"as", " ", "well", " ", "as", " ", "their", " ", "eigenvalues"}]}],
   "Text"]], "Input",
 CellChangeTimes->{{3.682922135167893*^9, 3.682922157349662*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"E1", "=", 
   RowBox[{
    RowBox[{"T", "/", "4"}], "+", 
    RowBox[{"x", "*", "R1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E2", "=", 
   RowBox[{
    RowBox[{"T", "/", "4"}], "+", 
    RowBox[{"x", "*", "R2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E3", "=", 
   RowBox[{
    RowBox[{"T", "/", "4"}], "+", 
    RowBox[{"x", "*", "R3"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E4", "=", 
   RowBox[{
    RowBox[{"T", "/", "4"}], "+", 
    RowBox[{"x", "*", "R4"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"q1", ",", "w1"}], "}"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "E1", "]"}], ",", 
    RowBox[{
     RowBox[{"u", ">", "0"}], "&&", 
     RowBox[{"x", ">", "0"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"q2", ",", "w2"}], "}"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "E2", "]"}], ",", 
    RowBox[{
     RowBox[{"u", ">", "0"}], "&&", 
     RowBox[{"x", ">", "0"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"q3", ",", "w3"}], "}"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "E3", "]"}], ",", 
    RowBox[{
     RowBox[{"u", ">", "0"}], "&&", 
     RowBox[{"x", ">", "0"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q4", ",", "w4"}], "}"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Eigenvalues", "[", "E4", "]"}], ",", 
     RowBox[{
      RowBox[{"u", ">", "0"}], "&&", 
      RowBox[{"x", ">", "0"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682920410287342*^9, 3.682920528800201*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "-", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "+", 
         RowBox[{"4", " ", "x"}]}], ")"}]}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"53", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"53", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "-", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "+", 
         RowBox[{"4", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"53", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"53", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.682920508115744*^9, 3.682920530881825*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "-", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "+", 
         RowBox[{"4", " ", "x"}]}], ")"}]}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"53", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"53", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "-", 
      RowBox[{"4", " ", "x"}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "+", 
         RowBox[{"4", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"53", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"53", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.682920508115744*^9, 3.682920530916315*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "-", 
         RowBox[{"20", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"20", " ", "x"}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "-", 
         RowBox[{"40", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"50", "+", 
               RowBox[{"29", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "-", 
         RowBox[{"20", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"20", " ", "x"}], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "-", 
         RowBox[{"40", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"50", "+", 
               RowBox[{"29", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.682920508115744*^9, 3.682920532382126*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "-", 
      RowBox[{"12", " ", "x"}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "+", 
         RowBox[{"12", " ", "x"}]}], ")"}]}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}]], 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]], "-", 
      RowBox[{"12", " ", "x"}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}]], "+", 
         RowBox[{"12", " ", "x"}]}], ")"}]}], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["u", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.682920508115744*^9, 3.682920533854562*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "The", " ", "eigenvalue", " ", "q3", " ", "is", " ", "the", " ", "smallest",
    " ", "one"}], "Text"]], "Input",
 CellChangeTimes->{{3.682922192189225*^9, 3.682922203102086*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q1", "/.", 
      RowBox[{"{", 
       RowBox[{"u", "\[Rule]", "utest"}], "}"}]}], ",", 
     RowBox[{"q2", "/.", 
      RowBox[{"{", 
       RowBox[{"u", "\[Rule]", "utest"}], "}"}]}], ",", 
     RowBox[{"q3", "/.", 
      RowBox[{"{", 
       RowBox[{"u", "\[Rule]", "utest"}], "}"}]}], ",", 
     RowBox[{"q4", "/.", 
      RowBox[{"{", 
       RowBox[{"u", "\[Rule]", "utest"}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"LineLegend", "[", "\"\<Expressions\>\"", "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6829207139783583`*^9, 3.6829207141121387`*^9}, {
  3.682920783123337*^9, 3.682920829989699*^9}, {3.682920874827442*^9, 
  3.682920875855257*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {}, {
      Hue[0.67, 0.6, 0.6], 
      LineBox[CompressedData["
1:eJwVyX081AccwPFjHuIcR+fSIe5+eSwPIRzl9/39mtL26pEeSC+Wp1ly3UK1
V5Z5WF6aKBR2JB21ZSLXKNKXdhIqD9ttK0cROWU7pJRo7Y/P6/PHm79PtD1K
k8FgbPrY//9rctMqBkNNEruct9trMLHN8Gr2ZqaavNH1e1WTKRPrVrDHJVw1
2aPK0N3myMRTUb3lQic1ubxF99bRQCau+3sn51CImpw+fsK+s4KJ1Rj2ZkSm
JvOVkRrxnxlgRo74VmfsJFngb3SzLo+Fbk4FG8/1TZGzRc0XrBazkf9FVC3z
2Qz5/LmvBltpgo05WibpOEu6Kd3kNYdNUcrScS89NUdKyga1/LTNUJCee7Gg
aIH0CMhlunbwsPJdwvcBDQx4ySwL7g2zxAyX0SEPWhMSdSSyOK41GvyQaTX1
2ycQ9Mz86+gkPqqizuyuddKGPv3yzQ3NAmQ3hQsHZToworDNahIsx+ycs1wj
wSKIztg9bCaywWtZ831GmXrgSYaJXshska/pIDxuwISdspbgg1x7HH3dWKxO
MoBDXWXhm8IdcCZmsbT7AwvmLWvk/XJHrGJIsr/7zgiqevpDh5avxFBmm7A4
gQ3h1gNGEOeEmUFljCtexnBHMmy99aEzhoVWy5smjMF/S7NtKMsV95SXDmjX
mcA3SbpxKnTFFccuxdQnLIZHeyw7VolXYQXn2T+xDhwQL/y5utLUDf1faHYE
TnCgJCSze/quG+am7LjoJzWFGNX9Iwfi3bH6J3x5ehcX/FNRWG7sgVNswywL
3hK4ea7CoabVA5965thcfrgEAoQsu/GY1ThTPMXZn28GCStjAud5nqg8E59w
dsdSsEiJLOzs8ETRxmW9rXo88B5RjMvjvdDOrybN9j4Pkit94oqsvTFrMtH9
ZJo5ZIWz5grbvBG9gwJ3e1qAmH+4PDBWiBbNnLuhsxaQPd9z5PlSHyQ09YT7
frGEIUVe6KVmH9ySPrhQKl4GrwI3iEDsi7ZyVWu/vRUEvdqbo222BruLDN6k
9lvBCV3t9ozGNbhVkUnWbLEG8XiJy2DcWjQkK1LP/2wNT6/nSyNN/HCg7ZrI
kcWHDcrkgDtyPyws7MpXHeCDZN2MljKRxMsbGUKHdj7MOUfEGLMAO5banNBy
FIA2Rz5sHQ1I34sICs8QgHFPb/T6G4DS1upg9YAATlXYJN3Tp9Ds8fgiCyCg
QGPKQhhB4VAveLUXE+De9mVH83UKS+0/5+6VEJDn0/mpSz2Fwd/umJksIWDl
Vafb5xso7Hb4qs78AgGsoqm6lEYKm1PyXESXCMgSHSuhWyj80XnUjisjINwu
92BbF4VBWSfNIu8TYNpaz30wTCH7ScGb2QcEVK7lnfYbobBzdZkiu5uAuBvH
mFdHKaSfyvLr+z56LcXIVVHo6j3AZj4i4Ja0U7XtXwoNRl31ro0SkFgw2PTH
OwrbfX3H1o8RkMmhvda/pzDttP/dxyoC+vKktb/OU/huTUiG9gQBRnmxlecY
NI7lpWkETxMgyJ/OCdahUarKfjLxioApzk79Dl0aw8jC26mvCZgtaEj30aNR
MV6VXPWWgKrC5KPmBjSegfpQao6AEN6T6ZMsGjefbfFVvCfAT0LHvzekUf9l
J2//wkdfVjEWx6ZRTinefvhAwJUy3QilMY3/AWoqQMs=
       "]]}, {
      Hue[0.9060679774997897, 0.6, 0.6], 
      LineBox[CompressedData["
1:eJwVyX081AccwPFjHuIcR+fSIe5+eSwPIRzl9/39mtL26pEeSC+Wp1ly3UK1
V5Z5WF6aKBR2JB21ZSLXKNKXdhIqD9ttK0cROWU7pJRo7Y/P6/PHm79PtD1K
k8FgbPrY//9rctMqBkNNEruct9trMLHN8Gr2ZqaavNH1e1WTKRPrVrDHJVw1
2aPK0N3myMRTUb3lQic1ubxF99bRQCau+3sn51CImpw+fsK+s4KJ1Rj2ZkSm
JvOVkRrxnxlgRo74VmfsJFngb3SzLo+Fbk4FG8/1TZGzRc0XrBazkf9FVC3z
2Qz5/LmvBltpgo05WibpOEu6Kd3kNYdNUcrScS89NUdKyga1/LTNUJCee7Gg
aIH0CMhlunbwsPJdwvcBDQx4ySwL7g2zxAyX0SEPWhMSdSSyOK41GvyQaTX1
2ycQ9Mz86+gkPqqizuyuddKGPv3yzQ3NAmQ3hQsHZToworDNahIsx+ycs1wj
wSKIztg9bCaywWtZ831GmXrgSYaJXshska/pIDxuwISdspbgg1x7HH3dWKxO
MoBDXWXhm8IdcCZmsbT7AwvmLWvk/XJHrGJIsr/7zgiqevpDh5avxFBmm7A4
gQ3h1gNGEOeEmUFljCtexnBHMmy99aEzhoVWy5smjMF/S7NtKMsV95SXDmjX
mcA3SbpxKnTFFccuxdQnLIZHeyw7VolXYQXn2T+xDhwQL/y5utLUDf1faHYE
TnCgJCSze/quG+am7LjoJzWFGNX9Iwfi3bH6J3x5ehcX/FNRWG7sgVNswywL
3hK4ea7CoabVA5965thcfrgEAoQsu/GY1ThTPMXZn28GCStjAud5nqg8E59w
dsdSsEiJLOzs8ETRxmW9rXo88B5RjMvjvdDOrybN9j4Pkit94oqsvTFrMtH9
ZJo5ZIWz5grbvBG9gwJ3e1qAmH+4PDBWiBbNnLuhsxaQPd9z5PlSHyQ09YT7
frGEIUVe6KVmH9ySPrhQKl4GrwI3iEDsi7ZyVWu/vRUEvdqbo222BruLDN6k
9lvBCV3t9ozGNbhVkUnWbLEG8XiJy2DcWjQkK1LP/2wNT6/nSyNN/HCg7ZrI
kcWHDcrkgDtyPyws7MpXHeCDZN2MljKRxMsbGUKHdj7MOUfEGLMAO5banNBy
FIA2Rz5sHQ1I34sICs8QgHFPb/T6G4DS1upg9YAATlXYJN3Tp9Ds8fgiCyCg
QGPKQhhB4VAveLUXE+De9mVH83UKS+0/5+6VEJDn0/mpSz2Fwd/umJksIWDl
Vafb5xso7Hb4qs78AgGsoqm6lEYKm1PyXESXCMgSHSuhWyj80XnUjisjINwu
92BbF4VBWSfNIu8TYNpaz30wTCH7ScGb2QcEVK7lnfYbobBzdZkiu5uAuBvH
mFdHKaSfyvLr+z56LcXIVVHo6j3AZj4i4Ja0U7XtXwoNRl31ro0SkFgw2PTH
OwrbfX3H1o8RkMmhvda/pzDttP/dxyoC+vKktb/OU/huTUiG9gQBRnmxlecY
NI7lpWkETxMgyJ/OCdahUarKfjLxioApzk79Dl0aw8jC26mvCZgtaEj30aNR
MV6VXPWWgKrC5KPmBjSegfpQao6AEN6T6ZMsGjefbfFVvCfAT0LHvzekUf9l
J2//wkdfVjEWx6ZRTinefvhAwJUy3QilMY3/AWoqQMs=
       "]]}, {
      Hue[0.1421359549995791, 0.6, 0.6], 
      LineBox[CompressedData["
1:eJwVxXk01AkcAPBpSg8zxqgxOWYx88sVMlEY1+/rN0/t1CMvQ4hUyKbd1Jqu
127KUVKuGnZGmg50yjrmrXrUfvNypNXOml2vJKRSrhoKOcru/vF5H/6O5E0J
dBqNFvSf/386FrSKRtORmhdtLvFqJjazfs0JZujIU7esApa1MbHWiT1UwtWR
fpIUaVsvE3MTOq6IXHTkX6NWR4QMIxQ/C+ekROlIp9uprXPbjbASY6feqHWk
w8WEuEJjFmbm7bv3eNcYqfxyR9mcZIxuLoWSX7TjpE2oZYacbYL87QnVjNcT
5ER6V2zsAg7W5y1akoGfSdNngVvWIRfLjBa7q3JnyTA7Xl7CPnMUZOSXFiq/
kjfHWK4j0Ty8OiM78e0dGpgqZCN5XGvMdB3oX03RIf5uk2GwHh+ZZ7Ksxx8u
hESDt97JhwQ4mHA2otpFD9yidk6rOghkN2wT9aoXA//M+VH6elvMySviGgv0
wYnk7N1/3Q5rsr9ojbMMIPzgkNFCmgPy6Y6iVCYD1i5NevlQ5ogDk/XFugNM
2KM1FRdqVuBE4tIyzbwRSC8ndiklzlhBK8k5ftwY4rr0c+7Wu2A0o1lULGPD
+6BH7W85rpglvUS75WkCwx5cQXmgEGOjK5saRk1A9UpaFvNJiFuuqHr0apeA
+kh8QFX1KnT66VpinWwpyOu43+fvdsNyzuv3uxw54OepfTFl5o6Bw/S20FEO
OFtsS5r+2x3zj4WV+peZQjtr0i8tYzVW3sCRgs1c0Hg4X1QI1+A4m5XNs1gG
B9LcLCXDa/ClR57t9T+Xwda90HNM6YETxeOc3XIzqDhq1bAp3BNfnN0jKwoz
Bza9xL7G2AuTJVYdjQYWYGZl06Vo8EJ7/6p0u3YLUK+TXTM/JMLssf3up9Mt
ob3gST3f3hvRSxoa4cEDeUxLTF2HN/Luc1qiP/NgZlW+xdszPkjQDUQ7bn8D
6ae2Wqm8fXFjRu9X1T4r8Pw05/th0hftmgYbux2swabo0pWWq36oUTKn0rqt
genVX+gS6o8hnVlk1UYbyNV9LHVhkcgiy9Mu3rSB5YcNp9UNJPY01ySvMOLD
uYJDq4d9ARWKP+SDP/ChV+Nd26gEvC6hiRxb+dAYnPpPjA6wzdz25KIVApD3
OemtDQ5A6lGcdFumACwuRD0dKw/AssbKSF2PAHotI358PRuAZs+H9HlAANTc
M18eSWF/B3i2FhNguLk83r6KQpXDBm5MCQG2VetHblVTGHk0bGLsAgFiA12K
sJZCjWNSreVlAnLrvdNFv1F4/9g51+RrBETaaC5vaKDw/MoBe66agNahmZ7k
Vgql2afN4tsJmEgLibzTRyG7r3Dq8xMCVN0Tfb79FD5ec6kzR0OAxOP8dw9e
UUi9VMvrtARUD7452DZAodCrh83oIqAq5EhR9wiFzAGhQc0AAanWV7W0aQpb
fXzerX1HwJ7DG7ZkzlCYXhDY8nyQgFitrt9gjsIZ36hMvVECQk76jC+Zp/Dd
ufQFkR8JiPugYdvqibFsMKdv9BMBKZIDihuLxRhLKn5PmyTgRKmlzUp9MXYO
VfxcMU1A/eadrp4MMZ6FuuiAWQK6qxl19UwxBhc98OmcI4DOrPYHlhgNRx5b
7P5KgPPO8OaHxmJsCuicnp8nIAJngyQmYvwXgmQ/7Q==
       "]]}, {
      Hue[0.37820393249936934`, 0.6, 0.6], 
      LineBox[CompressedData["
1:eJwVjms0lAkYgKfZCDOGNC5pipkvuUcuwzTyvd+0dlMooWLVWJcmbGwbbSda
IZEMQoUklTYtjWsuG3pTISKnNqciReUgtkFSZpdtfzzn+fP8eLiBkdtD6DQa
zf0r//vZpPs6Gk1OPq3Q6qSHq2Erq1zqwZCThkqXlO3i1LDaXHOsQEdOKt3l
i0Ky1TA95PFlgaWcDN5wuKHtlhpufL6DfdBPTj6K9yxJYzJQhuLZdzVyEmK3
JevIGJiUcaCpM3SSfFTA3Ww2yUQbyzOu555MkUfCT7z2/FUDuT+GVDLezpCL
Cp3izQ5r4a2MxVrH8TO5T9LlDsraWKyubFuYriBnEn85FZ+si7zjmVfO5M2T
3UU2DRxSH3+fizqxqZ4GHBUPlls7B5OshofsRHRQFNdsfZpsgMy0FIOpe9+A
nvF+xbcruTgakrWr0lIJim7/LA4V81CzMUDwqkYZBt7sqf+zkUBpxlkdDZ4K
DMx1GfbSjbAq9d8nGimqkL971fpk0Rrk0k0FcUwGlBuPfB9ywRiHP93Klx9i
wuZacbD6oAnOSJYV9yyoQ060TfQQaYZltAJpfLwGBC2W8N1zzdGf0SrIj9KE
pqa/lBKeW2CKdxGt1GEpPFsW9+CN/VoU+8vuN04sBeef7M9rxFjhD5cLB5Sq
taAxNNO6Zr81msdek9RFLYNK0cnwUv11eJX99u9QUzbQIiJuLGlchy7v6R1e
E2xw2B4aOhdmg5nHfK44F2vDLLpYbGfZouw6jp/eqQOmOzXaomS2OKXJSuXo
60L33vE+S387HORnGJU80oWQpYWzW+btcCZ/ih2eoweBukFSmsweX2ZFRJ31
WQ7TmSxFnB8fI11XPW5R1Qd3t6TIYAUfjZ0rEtd06UNePWvPq+sOmDoZbXsq
cQXstBB73XZzRHT09trF54BqotQwbNwROc3sNv/PHIjd3S0pzRMgQVcVBN5Y
CRtqe256Ctfj1uOv5gsPrAK/yXdH08fW45r7oy39JgagvdDgZp0uxJ485mxC
vwF8EEumC9Y64bbeFLJiqyGk3TFmF/U7IYu8mnDxD0M47HNFqBK3AQdaqyLN
1Lngs8XmpbKVM+bmPswZ3c+Fjep5O3r6nLHElSYwbeeCtm5973wsiR3LjZIX
m/Egck/0yKA2oOhBkHdAEg+CeGMjhySAxS0yX/kAD7qDXH0O1AHq9Y2pcIAA
Mqdqns+icOgxOLTnE7DAP2RuJaaw0GSLzu4CAqabxmpzAyj0/c1nZvICASwX
sYgeSGGPaVj1iksE3PHa5Ps0mMLmY9lWkdcIUDmonxwTRuH5tcPGOjUEcBqa
h9qiKfROPaUX3EXAyqAl+QFpFGq+PjP7uZsA5ocYow4phZ32Rb3SHgJWx8gr
bDMoFA3W5NQ9IaA1+3mbchaF1o4DmowXBAy1ls6UnaOQOWytWjVMgMRum+eX
yxS2C4Uj34187Vvu9QcWU5h42qWtb5QAN0/BvodXKZxz8ktSmiCgM4IXd7GE
wpHsxEW+0wTklX4sc5FRWDwqfT3xkQBLYahjeTmFYjL3dsInAoY7Xt7Vq6Sw
d6zsaNkXArrGWl+8r6YwC+r8KQUBiiPCvT43KfQ4e0fY+w8BHoyKyeZaCtXG
O/XD5wloO7/6qEk9hfep3i8LC19/LfJUshoo/A8I9j46
       "]]}}, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> True, AxesLabel -> {None, None}, AxesOrigin -> {2., 0}, 
    Method -> {}, PlotRange -> {{1, 10}, {-38.135049579549275`, 0.}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {
      Scaled[0.02], 
      Scaled[0.02]}],TemplateBox[{
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]], "-", 
             RowBox[{"4", " ", "x"}], "+", 
             RowBox[{"u", " ", 
               RowBox[{"(", 
                 RowBox[{
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], "+", 
                   RowBox[{"4", " ", "x"}]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
                RowBox[{"8", " ", 
                  SuperscriptBox["u", "2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
                RowBox[{"16", " ", 
                  RowBox[{"(", 
                    RowBox[{"53", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"53", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}]]}], 
           RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}]], "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
            RowBox[{"u", "\[Rule]", "1.1`"}], "}"}]}], HoldForm], 
       TraditionalForm], TraditionalForm, Editable -> True], 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]], "-", 
             RowBox[{"4", " ", "x"}], "+", 
             RowBox[{"u", " ", 
               RowBox[{"(", 
                 RowBox[{
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], "+", 
                   RowBox[{"4", " ", "x"}]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
                RowBox[{"8", " ", 
                  SuperscriptBox["u", "2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
                RowBox[{"16", " ", 
                  RowBox[{"(", 
                    RowBox[{"53", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"53", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}]]}], 
           RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}]], "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
            RowBox[{"u", "\[Rule]", "1.1`"}], "}"}]}], HoldForm], 
       TraditionalForm], TraditionalForm, Editable -> True], 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]], "+", 
             RowBox[{"u", " ", 
               RowBox[{"(", 
                 RowBox[{
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], "-", 
                   RowBox[{"20", " ", "x"}]}], ")"}]}], "+", 
             RowBox[{"20", " ", "x"}], "-", 
             SqrtBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "-", 
                RowBox[{"40", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
                RowBox[{"40", " ", 
                  SuperscriptBox["u", "2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
                RowBox[{"16", " ", 
                  RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"29", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}]]}], 
           RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}]], "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
            RowBox[{"u", "\[Rule]", "1.1`"}], "}"}]}], HoldForm], 
       TraditionalForm], TraditionalForm, Editable -> True], 
     TagBox[
      FormBox[
       TagBox[
        RowBox[{
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]], "-", 
             RowBox[{"12", " ", "x"}], "+", 
             RowBox[{"u", " ", 
               RowBox[{"(", 
                 RowBox[{
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], "+", 
                   RowBox[{"12", " ", "x"}]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "-", 
                RowBox[{"24", " ", 
                  SuperscriptBox["u", "2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["u", "2"]}]], " ", "x"}], "+", 
                RowBox[{"144", " ", 
                  RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}]}]]}], 
           RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
                SuperscriptBox["u", "2"]}]]}]], "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
            RowBox[{"u", "\[Rule]", "1.1`"}], "}"}]}], HoldForm], 
       TraditionalForm], TraditionalForm, Editable -> True]}, "LineLegend", 
    DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.67, 0.6, 0.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.67, 0.6, 0.6]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.9060679774997897, 0.6, 0.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.9060679774997897, 0.6, 0.6]], {}}}, AspectRatio -> 
                 Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.1421359549995791, 0.6, 0.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.1421359549995791, 0.6, 0.6]], {}}}, AspectRatio -> 
                 Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.37820393249936934`, 0.6, 0.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    Hue[0.37820393249936934`, 0.6, 0.6]], {}}}, AspectRatio -> 
                 Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"LineLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{"Hue", "[", 
                 RowBox[{"0.67`", ",", "0.6`", ",", "0.6`"}], "]"}], "]"}], 
             ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"Hue", "[", 
                 RowBox[{"0.9060679774997897`", ",", "0.6`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"Hue", "[", 
                 RowBox[{"0.1421359549995791`", ",", "0.6`", ",", "0.6`"}], 
                 "]"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{"Hue", "[", 
                 RowBox[{"0.37820393249936934`", ",", "0.6`", ",", "0.6`"}], 
                 "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.682920813399455*^9, 3.682920876864287*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "find", " ", "the", " ", "largest", " ", "value", " ", "of", " ",
    "x", " ", "for", " ", "which", " ", "the", " ", "operators", " ", "E", 
   " ", "are", " ", "still", " ", "PSD"}], "Text"]], "Input",
 CellChangeTimes->{{3.682922220549185*^9, 3.682922238950313*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"xoptsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"q3", "\[Equal]", "0"}], ",", "x"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "/.", 
      RowBox[{"xoptsol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"x", "/.", 
      RowBox[{"xoptsol", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6829209103936577`*^9, 3.682920977239636*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"25", "+", 
           RowBox[{"4", " ", "u"}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["u", "6"]}]}]]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"400", " ", "u"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["u", "2"]}]]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"25", "+", 
           RowBox[{"4", " ", "u"}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"75", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["u", "6"]}]}]]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"400", " ", "u"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6829209206981773`*^9, {3.682920955719678*^9, 3.682920977962378*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVxXs0lGkcAOAxuY35cqkhNGG8pNFKosukfD/pNnUkUYvlkHZOxDbHrmrr
bFth1qRliISkcgklGuOszpL3rS1NYdea0ySVZEVkNOSa2+7+8ZyHFyneJ2Iy
GAzf//x/+7CvG4OhpTk7O3z4MXLcaFyVuoetpYUS5waX03KsWGk6kG+hpXMz
nvE2yeQ4TdRWKHDR0urA57eOK+TY5+UBzg8hWrrT4avByBk5riThE+9rtPSQ
965wq/RqLJHF3W+KHqbnR/1e6GMFXuNySXhZNUKf5B36ZOP5G+YdFMnZPWO0
S4ZKAc71uE6muyiJTNIOtylRiNsDXLxQ370gbZp2flA6e1j2CNsnpRddyp2j
8zkpUzPpSnzzS/wvO+8xgH9wTGhS2Iwlrr3dHluYwDU6HyuobsXUr1LbkUcL
wMvBsmXVWhXuF10MkrvoQTdxC/eveY5N6yMEb2v04Z7S+1RGZjtOlWVbmNgb
QuzrfUXvol7h6pRZlYmUBYqT0iUNAZ2Yx+QLzlBsiJAlu9S3deHe8bo87XEK
AvyTDfbGdeOxw4uLW+cXwsyPQ7bc7T24gpGfeu6cCUQjR78rjr04lN0oyIs3
BdtYTkHFWB+WBl5n3F5vBr8/rfcxn+/H4aGVj+s1ZpA92K4bM/4Rf1NY0Kmn
WASiU/eDi/lDeOVPpYdr4xdDXpq7ymmNFpdweoai+RwQq3cNWG8dxts+Mp8F
aDjQKlKcOHpsBKef3V/kVWwOqpG0Wue8z7iynAxmfG0BKUL3qrVkFI+YGqdw
rZfAH3eiH43rj+N362SOZX8tgXynzf4UPYHH8kY4MVmWwGLyl4/mTOI3F4/G
Z++3goScF2f4o1NYLLRpe8iyBm8fXpbcaxo7ed1NXN5iDcFPrgb5VszglOFj
7hcSl4LmxEtTD8M5TDYEBgSt40J53xHroEPzmNvAeRI6yYXwkqjZsDgGQUyW
IPLOMvBQ6y3zd9Ihfklv5wribCDArOTvrk86ZPnj/oevV9gCS9qWvaGSSVpz
qYmE17ZABXiFlcUsIHvVUvqunx04BPlM0pt0iTFdknDtlh2Epd3IadHRI52N
1WLnhTxYHG1SNd6hR3JymrP6v+PBVeGKno0KfVImZAj4Sh40DXGzys8YkGdW
jsm6zvYQcoDz/foIQ7Ll6aHACIk9qOfavJI9WKT4YWWwttMeDF0bntsZGBHL
VwOGXEAw3WepDRwyIt1tsF6Zh+BCx+WhLCWbFKzYbRGWj2DkvXFfVDObBP+8
f2z4KgK3Cn2Tza1s0so/olh6AwEzPkbz/gWbNJzNdBWXIrDxrfpH0McmV1b1
OlnUINg4u1sxoEeRwJQLlt+2IOiO36EU+1DEtOvSxOSfCFBh1i3hDoo0rb2u
Tm1FUCaerkO7KbLlXU1WrQpB41JWbPs+iqze0GnK7kCgsWpibI2kCNW7mlXd
i8C4atkXdI4iSk/PD9s/IKixkzQzJBRJzNj25FU/AkNzVcsbKUW+bAqR6GkQ
yJTmYTnpFPmQmagT/BnBSq83d0yuU6S4P7VLM4og96bthKaIIuF0Dk4YR1Bu
4ypuLqWIeqDidMUUgszzZR/PV1HkItSGek8j4CJKG6WgyJ7sB57qGQTXrFaj
nbUUMRpsso6ZQ+DibSZxqqPIY2/11Pw8AoujFeYGmCL/AgAeTNA=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hk41PsXB/AxjF1UdrJNWRLaLJPunA+3hEKLupLSppIbV9EVUbaSQhJC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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{2., 0},
  Method->{},
  PlotRange->{{1, 10}, {-3.5932752316709964`, 0.06804137596705127}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.6829209206981773`*^9, {3.682920955719678*^9, 3.682920978001666*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"xopt", "=", 
  RowBox[{"x", "/.", 
   RowBox[{"xoptsol", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"aopt", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"u", "^", "2"}]}], ")"}], "/", "16"}], "+", 
     RowBox[{
      RowBox[{"xopt", "^", "2"}], "*", "3", "*", 
      RowBox[{"3", "^", "2"}]}]}], ",", 
    RowBox[{"u", ">", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6829209945558968`*^9, 3.682921011839924*^9}, {
  3.6829211783824863`*^9, 3.682921191708068*^9}, {3.6829212362623177`*^9, 
  3.682921240986281*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}]]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"25", "+", 
       RowBox[{"4", " ", "u"}], "+", 
       RowBox[{"75", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"75", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["u", "6"]}]}]]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"16", "+", 
      RowBox[{"400", " ", "u"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682921012440353*^9, {3.682921187915546*^9, 3.682921192911768*^9}, 
   3.682921241561451*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["u", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"25", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"25", " ", "u"}]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", "u"}], ")"}]}]}], ")"}], "2"]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.682921012440353*^9, {3.682921187915546*^9, 3.682921192911768*^9}, 
   3.6829212434266148`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "We", " ", "check", " ", "the", " ", "positivity", " ", "of", " ", "Ei"}], 
  "Text"]], "Input",
 CellChangeTimes->{{3.682922255126809*^9, 3.6829222663596773`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q1", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "xopt"}], "}"}]}], ",", 
     RowBox[{"q2", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "xopt"}], "}"}]}], ",", 
     RowBox[{"q3", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "xopt"}], "}"}]}], ",", 
     RowBox[{"q4", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "xopt"}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.682922271120755*^9, 3.6829223044771442`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3k4lAsbgPExmo7dkN2UzCstUspe6nnSyVKhRYqEklQqR011KlQke7Ys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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3k4lAsbgPExmo7dkN2UzCstUspe6nnSyVKhRYqEklQqR011KlQke7Ys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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJxMd3k41V/UvSJShuve6153QKRSiQhJJ3YiQkU0kCIhSkRSpEiSMiRJ5sxz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     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0nk81IkfBvAxImNc6wo5Gl+JVKbkmA6fT6JUjhIlSSTtZjdXo90cLTmS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{2., 0},
  Method->{},
  PlotRange->{{1, 10}, {-2.976952073381885*^-15, 0.3886506291019661}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.682922305013823*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "The", " ", "lower", " ", "bound", " ", "for", " ", "x", " ", "is", " ", 
   "taken", " ", "from", " ", "Proposition", " ", "3.8"}], "Text"]], "Input",
 CellChangeTimes->{{3.682922384343061*^9, 3.682922415048218*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xLB", "=", 
   RowBox[{
    RowBox[{"1", "/", "\[Mu]2"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"xLB", ",", 
   RowBox[{"u", ">", "1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aLB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"u", "^", "2"}]}], ")"}], "/", "16"}], "+", 
    RowBox[{
     RowBox[{"xLB", "^", "2"}], "*", "3", "*", 
     RowBox[{"3", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aLB", ",", 
   RowBox[{"u", ">", "1"}]}], "]"}], "\[IndentingNewLine]", "aLB"}], "Input",
 CellChangeTimes->{{3.6761116757732935`*^9, 3.676111692864344*^9}, {
  3.682921067069729*^9, 3.68292107396329*^9}, {3.682922370513084*^9, 
  3.682922376354871*^9}, {3.682922429026566*^9, 3.682922429303896*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["u", "2"]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"5", " ", "u"}], "+", 
     SqrtBox[
      RowBox[{"29", "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"50", "+", 
          RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.676111693541998*^9, 3.676111864135723*^9, 3.6761119364089937`*^9, 
   3.677592179165107*^9, 3.6798993415950623`*^9, 3.682400743884025*^9, {
   3.682921114984383*^9, 3.6829211228574047`*^9}, 3.682921195790883*^9, 
   3.682921249901305*^9, 3.682922429883161*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["u", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    FractionBox["108", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"5", " ", "u"}], "+", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"50", "+", 
             RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], ")"}], "2"]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.676111693541998*^9, 3.676111864135723*^9, 3.6761119364089937`*^9, 
   3.677592179165107*^9, 3.6798993415950623`*^9, 3.682400743884025*^9, {
   3.682921114984383*^9, 3.6829211228574047`*^9}, 3.682921195790883*^9, 
   3.682921249901305*^9, 3.6829224303950872`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["u", "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"27", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["u", "2"]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"5", " ", "u"}], "+", 
       SqrtBox[
        RowBox[{"29", "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"50", "+", 
            RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.676111693541998*^9, 3.676111864135723*^9, 3.6761119364089937`*^9, 
   3.677592179165107*^9, 3.6798993415950623`*^9, 3.682400743884025*^9, {
   3.682921114984383*^9, 3.6829211228574047`*^9}, 3.682921195790883*^9, 
   3.682921249901305*^9, 3.682922430396275*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "The", " ", "upper", " ", "bound", " ", "for", " ", "x", " ", "is", " ", 
   "taken", " ", "from", " ", "Proposition", " ", "3.15"}], "Text"]], "Input",
 CellChangeTimes->{{3.682922436402545*^9, 3.682922459584586*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aUB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"u", "^", "2"}]}], ")"}], "^", "2"}], "/", "16"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"aUB", "-", "aLB"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"aopt", "-", "aLB"}], ",", 
   RowBox[{"u", ">", "1"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6761117079733047`*^9, 3.6761118056684237`*^9}, {
  3.677592171951659*^9, 3.677592212392803*^9}, {3.679899354369052*^9, 
  3.679899354456934*^9}, {3.6824007325203323`*^9, 3.682400734223113*^9}, {
  3.6829210789475327`*^9, 3.682921108501511*^9}, {3.682921307542233*^9, 
  3.682921329054566*^9}, {3.682922427614211*^9, 3.682922434483292*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["u", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    FractionBox["108", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"5", " ", "u"}], "+", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"50", "+", 
             RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], ")"}], "2"]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.676111806581122*^9, 3.6761118680799785`*^9, 3.6761119425815477`*^9, {
   3.677592179185897*^9, 3.677592213478001*^9}, {3.679899342377243*^9, 
   3.679899355884079*^9}, 3.682400744704871*^9, {3.682921111273741*^9, 
   3.682921125912138*^9}, 3.682921197253426*^9, 3.682921251126216*^9, {
   3.682921314901699*^9, 3.682921329970055*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["u", "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"27", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["u", "2"]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"5", " ", "u"}], "+", 
       SqrtBox[
        RowBox[{"29", "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"50", "+", 
            RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.676111806581122*^9, 3.6761118680799785`*^9, 3.6761119425815477`*^9, {
   3.677592179185897*^9, 3.677592213478001*^9}, {3.679899342377243*^9, 
   3.679899355884079*^9}, 3.682400744704871*^9, {3.682921111273741*^9, 
   3.682921125912138*^9}, 3.682921197253426*^9, 3.682921251126216*^9, {
   3.682921314901699*^9, 3.682921329971731*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjnk4FAobxcdoSHbJMhRjFFFyFbJ83jfJUtkKqahu7shySyRXiphJoWRf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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{2., 0},
  Method->{},
  PlotRange->{{1, 10}, {0., 631.1863826157806}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.676111806581122*^9, 3.6761118680799785`*^9, 3.6761119425815477`*^9, {
   3.677592179185897*^9, 3.677592213478001*^9}, {3.679899342377243*^9, 
   3.679899355884079*^9}, 3.682400744704871*^9, {3.682921111273741*^9, 
   3.682921125912138*^9}, 3.682921197253426*^9, 3.682921251126216*^9, {
   3.682921314901699*^9, 3.682921330002912*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "2"], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["u", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{"25", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"25", " ", "u"}]}], ")"}]}]}]]}]}], ")"}], "2"]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", "u"}], ")"}]}]}], ")"}], "2"]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"108", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"5", " ", "u"}], "+", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"50", "+", 
             RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], ")"}], "2"]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.676111806581122*^9, 3.6761118680799785`*^9, 3.6761119425815477`*^9, {
   3.677592179185897*^9, 3.677592213478001*^9}, {3.679899342377243*^9, 
   3.679899355884079*^9}, 3.682400744704871*^9, {3.682921111273741*^9, 
   3.682921125912138*^9}, 3.682921197253426*^9, 3.682921251126216*^9, {
   3.682921314901699*^9, 3.682921335385366*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "We", " ", "check", " ", "to", " ", "see", " ", "that", " ", "the", " ", 
    "bounds", " ", "are", " ", "satisfied"}], ";", " ", 
   RowBox[{
   "note", " ", "how", " ", "the", " ", "lower", " ", "bound", " ", "is", " ",
     "much", " ", "closer", " ", "to", " ", "the", " ", "optimal", " ", 
    "value"}]}], "Text"]], "Input",
 CellChangeTimes->{{3.682922474221177*^9, 3.682922497970481*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"aopt", "-", "aLB"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"aUB", "-", "aopt"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.682921345140605*^9, 3.682921382061123*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Xk81VkfB/CTqLF2qzuWm7GmUJnbWG+M748n2/RY4hpXcxupZHd/dMeY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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1, 0},
  Method->{},
  PlotRange->{{1, 10}, {0., 0.004063736383292493}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.682921355069604*^9, 3.682921382777112*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVk2k4FAofxadhJrLGJFuWJmsqkZCu/5+kKdu1XokSUVREtpSlmaQQSShK
chUJ2VqU5GZPSZQKyc6ImLHOCK/3w3nO83vO+XI+HEU3XxsPIoFAyFnR//0b
y2I7gTAJBAK2dWwLMawTfnLNUmCFkxrSA/UcoHSz6OgdiRUmcvvn0RPiPVqz
9LdMAp7vY1+2CYI93x0oZ50mIXL5oPR/QZehsOrI3GDZJGRmbX0lX50CUQl+
r5u8WPA35zVvt3cO+Oe3SkkHssDRxpVQtD0XXBu1g05EskCSX+IGjZMLu3hm
t5JSWRB5vyXic0weTAaFZhrWsOCFVnjElecF4HyYwSiWY4MmT2eDv2wJaG1J
3p/axobdaaEGT6deANFnh8z3n2y4lVX8V41PObQWto1Jj7Fh5KO09InRcvDT
FLuewTsFPTdJGf79L6FIO6H9gc4UmOfZehV1VcDWXVfdy1KnQOysXrBLUBWo
7wsL+3RoGpord1hr1tYAN1rWSvzENPB5OCzxC9XCu4ZXCvYB08De5ddhaF8L
Xge41d/ipgGPxO6oGKqFXIvgNT2vp6GnS5WHIlwPynZ+qb/lZ+DSS++8fJ9G
UDzqUSwwMANxb2nVqueboevH8I2wiRkwNx+Rb21shhQn74AJ7gyEWNtd/i75
EdbY+eq2rZ2FDJkNKrwvPsK06bnXaTALUrt4XbzDWqBB41qjWvosHB52eH60
8RP4zJf17rOZA9Nj7s0+0Z9BNVC3utxlDtZu9+cTefoZ+lnl2Zu95oDEUtIZ
7PsMjr8qj4tEzkGcyD/7dsAXMOpuGG8vmIPYD53B7twvQKnp4njwz0OO7cMI
3fNf4VUCr9ilqnnoG5EdNsntgJLkK6EVTfNgYK71fHVXB+SlC/ZPt8/DM7rr
bpJoJ6TlUMo8xufh5X9KRsUhnRDyZpPDPmkOBBDTddrMu2DnhEnamgAOHF43
zedL6IYiy6iNiSpcaBYI/rq3qQdy7fhjG7W4ICtcbsDH7IF7TtemVhmusM/D
oF/kXoj3TK7xt+PCMQuTPsqeXjgd/sDT7iIXLjytK5yt6AX1wtq89Z1c8BPb
pSHyvA+yhcjaGfELQDOKFz9cOwDhug2i79IWoKmvAx1HB8DxaMzvmYcLUCka
6xgmMgiCT4XzLN4sAO8e/W6a0yAEOK9XXJxYALXmguNM1iCYPFYVcbb+A7nR
PHV+asPQTzP7JUVZhOWiY2sLXjKhwl+oca/CIkzQNr2xHGRCyp2PD/00FiG8
2UBdQXQUDkzaujWaLAK5xKfdxnMUSlKdv4cELsJR867OBcovoA+drv/avghu
FM6ZiPNjsPHS9X+Tby/BWD/H1dNnAoaZOoms7CXQ9HiizXdnAvKtOsMtipbg
Qf7qxa+NE6Ajo+xEql+CEO+xPwTxSaCVvBINnF6CyVROttGZSTjdMxRmZ7UM
4pIipzS2scA5Qy7/KpGAFmcMzOTfsMHQmpWly0dAU9vgq5Pf2KDAW3N7UIiA
5L6ooQ42Gwa9vKKNpAi44R7PngXlKfDRKXPjbCOggpzMmVPXp+Di+/1SXi4E
NDmvTFRY+dFDbsBl2gsCEg02naJtnoXQN0O6ZyoJ6DnZEtdyYBYsLjkyU2sI
WMRI/BDiPQvTQrvNh1sIuFg6IaCeNwvGijxil5kE1A3ZRxbbPAfd+xLvVkuv
woIjlc6C2vMgkVxQZhi2CukCtfFWzlyI2jbUt8OYiFu1KOY2Ussw/+LbV6AR
MXRLh0svLoO3cdP7A5ZElP0xujP5xDJY2hc9c3Ui4vVczYyTL5ZB4nxoTJw/
EWWKmL9HNQj4sE5YayCLiE0x+gkdnwjY4KJ7MYmHB1NfugltUieiYNwVeXYN
D7rJrrEQW0/CgNJTssnveLBZYviQ6lYSdnb8LaXXwoMeVWIy1ntJmKcmJR7e
yYMZypTPHWdJSKt/RF7D5sHSf5PsWz6RkEFsGleU50UZvcd15olk5IYIVVif
40Ve8rPQL3J8yPS44Vi8hYRE9v7wyCABNL63TrRZm4QOGg5qszcFMO3brfpR
fRLuWORbuFQqgOZm93ZuMiVhdZaN2e9JASzUzKekHiYhZDK3sk4Jov9CbcuF
BBKuKyfE1ngJ4Z/rHBqNRUKXlynF5GARFK1w1f9ZRsZwjt+JVNZaPJz0ZT7p
JRlPxibdmiKKYb73gRe0KjJOa5c7OlPEkCa1Q7ekiYy/2rrv2+qKYWTQap2o
PjLmNMWSOsLEcEKzUHOz6Go08v0r2kxIHJsfLKgEn1yNjNZDJ8d1KHgtIUVC
ZCMfygVdjEh8IoElMYttIlf4Ua55U/XG7bKoSFTTjxAUwB9aG86uv6eIQ7Ov
0iaDBFHKVemT2zklnDkunt2yLIRHuMODhvbqmE+4c+3ixZUdQafGfv7Yhs4C
dfppAaJoqlGmd7VfC6/YZRIe665F06j3J3tiduIR58LaivG1mMq6T9Hz2oWH
sjK6SaVieGJP75VAJcDNF3KOPw8Qx9R11vmKWsb4gDLw20uNgryFnEiV3ya4
9xfxne04BWtVtIoLDWh4PdL+X8PsdeigbMg4mGuGhY+qxhL/kUDbqSRr60NW
yBYVjpGVXo85aY3ErH5r7N2ZoJT7cT2eY9ROb1C1w5k0NuXkTUk0+RJKIXU4
4I8bPgEp9lI4FNbGKak6iL775Vrf8kuj1seEt06lzqhiWMRQ/iCNQ0c/3c2R
cMUYVqB2LEMGo3zuqkR/P4pVena2jjtl0ch9YSDtmTvKVlLqnedlMc44Yvej
QQ+kEvn13Qo2YKMBYUJG8gRaXfq5lOEnh6VSE5KFud6oXMt826Uqj1u6+y9N
GZzGltuCc/Quefw5MDv2ZMIX/26/AkVWCnjKjq6eftUPheEB/V6eAn4Ieyxe
LH0Wu+tKfNWFFPGrZXmd3K8AvHXr/U3maUUcKbK2TW4Nwtz9BH21hpVc63hx
wbMQfCelFM2rvhGdCqPNlwdC0bjR3c41aiMaBbvKjAqHYfbbwoOT3Rtx8z+Z
1z9YRKBk5yifLFKxv9pCwZIViX2tqNuQRsULKU1JRbp0zFA1k3C5Q8Whofb0
mL/oeDDcfoZ1l4oj5QZCnnvo2KLmXSpzn7ryf66GohUdKyOTtvnmUHHn4XzP
XE86pm8dUpEoW+FtfTPcZDraxcRKHvtAxSNej2RLZugo2pM8N99MRShfqipf
oGOTTmb7tRYqSlb9+fJ2FQONe8tuPm+j4ivxbpvvQgzU1OsWFeig4rs32Rnr
lRkoOKTJXzJERTK3ofi7AwMbDAxGTEeoqGVudGHemYGMxL31nUwqWnJEX0m6
M5C72ymKNE7Fu8VZKS6+DBxJYqw6OEXF+tfk9/PRDMxmXusZn6Yil1kE1HgG
HoFbb+izVIyLilWzusnA9tH8sHwOFdV/V7o+zmTgDXzubLRAxWy9+MLOhwy0
TPnPoP0PFS3GQ88KFTBwzViT9MklKt5yqHqCpQysNWrnLC+v9KtvuweWM/B/
dBDZAQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1, 0},
  Method->{},
  PlotRange->{{1, 10}, {0., 631.1823188793974}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.682921355069604*^9, 3.682921382786046*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"aopt", "-", "aLB"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.682921411820413*^9, 3.682921436890376*^9}, {
  3.682921647421485*^9, 3.682921647568733*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "-", 
      FractionBox["5", 
       RowBox[{"24", " ", 
        SqrtBox["3"]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "-", "1"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["25", "144"], "-", 
      FractionBox["5", 
       RowBox[{"16", " ", 
        SqrtBox["3"]}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", "1"}], ")"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["25", "216"], "-", 
      FractionBox["475", 
       RowBox[{"2592", " ", 
        SqrtBox["3"]}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", "1"}], ")"}], "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["125", "7776"], "-", 
      FractionBox["265", 
       RowBox[{"5184", " ", 
        SqrtBox["3"]}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", "1"}], ")"}], "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["25", "3888"], "+", 
      FractionBox["10225", 
       RowBox[{"559872", " ", 
        SqrtBox["3"]}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", "1"}], ")"}], "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"u", "-", "1"}], "]"}], "6"],
    SeriesData[$CellContext`u, 1, {}, 1, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 1, {
   Rational[1, 8] + Rational[-5, 24] 3^Rational[-1, 2], Rational[25, 144] + 
    Rational[-5, 16] 3^Rational[-1, 2], Rational[25, 216] + 
    Rational[-475, 2592] 3^Rational[-1, 2], Rational[125, 7776] + 
    Rational[-265, 5184] 3^Rational[-1, 2], Rational[25, 3888] + 
    Rational[10225, 559872] 3^Rational[-1, 2]}, 1, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6829214251608553`*^9, 3.6829214377440653`*^9}, 
   3.682921648081208*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "The", " ", "lower", " ", "bound", " ", "is", " ", "never", " ", "far", " ",
    "from", " ", "the", " ", "optimal", " ", "value"}], "Text"]], "Input",
 CellChangeTimes->{{3.682922517655492*^9, 3.682922526797195*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"aopt", "-", "aLB"}], ",", 
   RowBox[{"u", "\[Rule]", "Infinity"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.682921442019902*^9, 3.6829214713963327`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["27", "800"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "673"}], "+", 
    RowBox[{"125", " ", 
     SqrtBox["29"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6829214537879553`*^9, 3.682921471852261*^9}}],

Cell[BoxData["0.0049140300986864815`"], "Output",
 CellChangeTimes->{{3.6829214537879553`*^9, 3.682921471854323*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"aUB", "-", "aLB"}], ",", 
   RowBox[{"u", ">", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.676111984523752*^9, {3.682921134050829*^9, 3.6829211373950243`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SuperscriptBox["u", "2"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["u", "2"]}], ")"}], "2"], "-", 
    FractionBox[
     RowBox[{"108", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["u", "2"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"5", " ", "u"}], "+", 
        SqrtBox[
         RowBox[{"29", "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"50", "+", 
             RowBox[{"29", " ", "u"}]}], ")"}]}]}]]}], ")"}], "2"]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.6829211392019997`*^9, 3.682921199292467*^9, 
  3.682921253524522*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aopt", ",", "aLB", ",", "aUB"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ",", "a"}], "}"}]}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6798993617671423`*^9, 3.67989938003869*^9}, {
  3.679899420986103*^9, 3.679899431304039*^9}, {3.6798994986678867`*^9, 
  3.679899498828535*^9}, {3.682400849211417*^9, 3.682400849333065*^9}, {
  3.682921149957995*^9, 3.682921162250279*^9}, {3.682921271559519*^9, 
  3.682921288322536*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Xk0lXsXB/BjOB4ZyrWQoUKiEk0azN9fkkgJUbdTFA1vykuU0HDJUJFS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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwV03k0lVsfB3CO4THGK0OGLjImQqgIv83VSXnLrOgiU24URRkqlCjpiiQZ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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJwBsQJO/SFib1JlAgAAACoAAAACAAAAaeD0CgAA8D/iwOkVAADQP0gD7juD
AvA/mKfyQQcF0D8oJudsBgXwP6+EWgIQCtA/5mvZzgwK8D/aLcRBJhTQP2T3
vZIZFPA/+tNtxWUo0D9gDocaMyjwP/o1wDMxUdA/VjwZKmZQ8D8XBaBM/KPQ
P0SYPUnMoPA//WRJonhO0T+WFfoKH0/xPy441WVe19I/8R/IdeTx8T8/n2mX
aGTUPyXKHX14kfI/5aGNDqEH1j/POecHkz7zP4iqFOXf8dc/gzbCOyDg8z9N
mZszm97ZP674EPMzj/Q/jGkinicd3D+xWudGFjv1P1GwbqCOfN4/vknPQ2vb
9T/1Wydo+G3gP0H+KsRGifY/A24lObfO4T/OP5jtlCv3P00XwjQmL+M/NCGN
s7HK9z/ZFcyBZ5/kPxDI9fxUd/g/SRn9Fq9J5j/2+2/vahj5P6abdfq18ec/
UvVdZQfH+T/ZGifOXNvpP4eO03dycvo/IGpFs93b6z/GtFozUBL7PyqfaySI
1+0/e6BVcrS/+z8kiXr1ABDwPzoZYlqLYfw/jrhFL1ox8T9vV+LF6BD9P98Z
loK+ffI/fTXqzRS9/T+VhFo+/NfzP5WgA3+zXf4/YbxtQIQt9T8j0ZCz2Av/
P9wI28bVtPY/u44vkXCu/z8KAwbkuDb4PxX2qoXrJgBACO93lwTF+T+IB3gE
Yn0AQFCTDetVjPs/gN/N1xHOAEB2LkdT2Uv9PzSa3eyEJQFAf/YimHNK/z/U
JDFQX3sBQI750JJJrQBA+XUNCHPLAUBD2l/KALABQNmpowFKIgJAWFPYI5nW
AkA+pMJPWnMCQL6qdY059wNAj24l7NHCAkAndltSXh8FQJsbQsoMGQNAm/7w
F/1vBkBxUNO4JFcDQAyLe1vPbQdAE2VCgA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["u", TraditionalForm], 
    FormBox["a", TraditionalForm]},
  AxesOrigin->{1, 0},
  Method->{},
  PlotRange->{{1, 3}, {0, 2.9286181590154055`}},
  PlotRangeClipping->True,
  PlotRangePadding->0]], "Output",
 CellChangeTimes->{
  3.682921200882419*^9, {3.682921256801407*^9, 3.682921288706579*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLB", ",", "aUB"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"u", ",", "a"}], "}"}]}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.682922644566379*^9, 3.6829226450522747`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV03k0lVsfB3CO4THGK0OGLjImQqgIv83VSXnLrOgiU24URRkqlCjpiiQZ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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkHtUzHkYxqeZZr5JZbRN8wttpBtLFxHRet9CjBU1hB0Mol1pK93UbpIo
5VC5Jtpd2Wy2XNJ2MWtJGykj0ySZplKxXaRopprpOs22fzznOZ9znj8+55nj
F8L3p9NoNK/J/N8BbYP6NJoC3pd1c2g0KaxjfF5xgq6AjJv97oQpBTubrh9Y
TAXkJwjobH0pdAbKJQb6Cmhc+NTdxkQK+4cenTczUcBoXVCFv50U9hglzXC2
m+QlZc5OPlLY6mY2/ztvBXCZWRvGs6WwOuNrXnWWAjT7eb9Fb6yFdM6ovsUm
Jdgvq/cXyl6B0qIqsl2pBLgWcPnA/tdgLTaPjT7XDx3XU4yukzdQ49pFLqwc
gOQ8k45WpQxOuJSvmN02AF5XMp0zW+Rwd5g94Jw2CGcCLH+1NW+GAkGXp+kK
FfjcC85KPdICpbyaVYFNKlDtsD0wHNQG7hPzn3qeUgMj2Nr1vuQdSCDj08Wv
hsCLW77YxuFfWDwnpbBAPARyTnX899fagV2lGt8SNQw8M41pPq8T1GMhfQep
EcjJjBwtVnYBX7XLn1SOgHyGrWRnUzckpdZFhYWNwuyDawrfNvXAsyKBs7fx
GMy/FmiVLPsEMVm+YUWPx8Dq1E8qGlsBy838BKf3jkOqaI2DwEkJIdveV3xg
a6DVLP14aWw/xC75+NLkkQYuJQhWjssG4FIWI65w1wTsfRiECQtVMLf2bGHD
VC006zU9qy9Sw9+pDucO3dWCPoPVLnIZBo46L7HHhoZ6fVGXdStGIJlE6/rF
0tD7gmGP75kxONb6UjZdQsPD9ms3y7/RwOKrb3sTrHUwTm2ZEb5eC6+tnLx3
x+hg6oj0PO8ODUciDfXCX+jgqsbdYto9HZTnZuust6Tj9s0Nc6+8oePKG+Wb
BOF0LM2LTHEdYmBasHVvbTkdbQ/v4AstmJg500NsYMbAzAkFVxPCwgVpXePH
Ahi47k1ERbOIYHSHZ6iojIHV7IFaQ/spyKM7LJ9nrItP9PDVvav6SPoEPjp+
uujYYG4mmWaAx0ox72eRLjbecAlOKTHEo1vyt4VOYaKbUPbkNH8aLn0p85yy
l4ktsyIjvM6zsZmzOkHvPhN9esSiDfHTkWXtaupOWNhvRF5lBxhjj+mHbjch
C+NSpPvMD32BvjUWxmH5LLT68so/20NM8Pa2zGQjLQsrD3Va7gnnYGm5FIN9
CfbdzFZWZZii72CqF8khWF2TnBRZzMVyiYdjyE2CMRc2qRMecNExV20s+4Ng
/W6+26XHXDQQChtybhFcnRe8UfSci08rF+7zLCCYdLQoRa+Fi4syq6MTHxJM
KzFMrWVRyPbQv8GoI5goJ6tY31J4dFbpycDXBCPeLXjuKKSwVx0aUFdPUDfm
93k791FYdUtun91AcGnJ4I/FQRTGcXL/8mghWNpRLgg7TuHnD2tr4rsJ9jxq
XcS5TeHOJ2MF3R8JRuW2B3gVUCj+Jf+iT++kj/mLIydLKMzhcwVz+gjae2e5
jJVRuOthZ3vZIMFTejaaz/WT+/SrlXZqgi1blRz7JgqXhW7MOztEUFzsPzW4
jUITm5KQPaMEnRLvnFF8pPA47SC/aoygR/eflLOCQkWj+RJHDUHTNRXxh1UU
CotruRkTBGemayofjFJYnZY4qtVO/tUU0aPVUvgfE+o3pA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["u", TraditionalForm], 
    FormBox["a", TraditionalForm]},
  AxesOrigin->{1, 0},
  Method->{},
  PlotRange->{{1, 3}, {0., 6.249999693877559}},
  PlotRangeClipping->True,
  PlotRangePadding->0]], "Output",
 CellChangeTimes->{3.6829226469582767`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV03k0lVsfB3CO4THGK0OGLjImQqgIv83VSXnLrOgiU24URRkqlCjpiiQZ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      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkHtUzHkYxqeZZr5JZbRN8wttpBtLFxHRet9CjBU1hB0Mol1pK93UbpIo
5VC5Jtpd2Wy2XNJ2MWtJGykj0ySZplKxXaRopprpOs22fzznOZ9znj8+55nj
F8L3p9NoNK/J/N8BbYP6NJoC3pd1c2g0KaxjfF5xgq6AjJv97oQpBTubrh9Y
TAXkJwjobH0pdAbKJQb6Cmhc+NTdxkQK+4cenTczUcBoXVCFv50U9hglzXC2
m+QlZc5OPlLY6mY2/ztvBXCZWRvGs6WwOuNrXnWWAjT7eb9Fb6yFdM6ovsUm
Jdgvq/cXyl6B0qIqsl2pBLgWcPnA/tdgLTaPjT7XDx3XU4yukzdQ49pFLqwc
gOQ8k45WpQxOuJSvmN02AF5XMp0zW+Rwd5g94Jw2CGcCLH+1NW+GAkGXp+kK
FfjcC85KPdICpbyaVYFNKlDtsD0wHNQG7hPzn3qeUgMj2Nr1vuQdSCDj08Wv
hsCLW77YxuFfWDwnpbBAPARyTnX899fagV2lGt8SNQw8M41pPq8T1GMhfQep
EcjJjBwtVnYBX7XLn1SOgHyGrWRnUzckpdZFhYWNwuyDawrfNvXAsyKBs7fx
GMy/FmiVLPsEMVm+YUWPx8Dq1E8qGlsBy838BKf3jkOqaI2DwEkJIdveV3xg
a6DVLP14aWw/xC75+NLkkQYuJQhWjssG4FIWI65w1wTsfRiECQtVMLf2bGHD
VC006zU9qy9Sw9+pDucO3dWCPoPVLnIZBo46L7HHhoZ6fVGXdStGIJlE6/rF
0tD7gmGP75kxONb6UjZdQsPD9ms3y7/RwOKrb3sTrHUwTm2ZEb5eC6+tnLx3
x+hg6oj0PO8ODUciDfXCX+jgqsbdYto9HZTnZuust6Tj9s0Nc6+8oePKG+Wb
BOF0LM2LTHEdYmBasHVvbTkdbQ/v4AstmJg500NsYMbAzAkFVxPCwgVpXePH
Ahi47k1ERbOIYHSHZ6iojIHV7IFaQ/spyKM7LJ9nrItP9PDVvav6SPoEPjp+
uujYYG4mmWaAx0ox72eRLjbecAlOKTHEo1vyt4VOYaKbUPbkNH8aLn0p85yy
l4ktsyIjvM6zsZmzOkHvPhN9esSiDfHTkWXtaupOWNhvRF5lBxhjj+mHbjch
C+NSpPvMD32BvjUWxmH5LLT68so/20NM8Pa2zGQjLQsrD3Va7gnnYGm5FIN9
CfbdzFZWZZii72CqF8khWF2TnBRZzMVyiYdjyE2CMRc2qRMecNExV20s+4Ng
/W6+26XHXDQQChtybhFcnRe8UfSci08rF+7zLCCYdLQoRa+Fi4syq6MTHxJM
KzFMrWVRyPbQv8GoI5goJ6tY31J4dFbpycDXBCPeLXjuKKSwVx0aUFdPUDfm
93k791FYdUtun91AcGnJ4I/FQRTGcXL/8mghWNpRLgg7TuHnD2tr4rsJ9jxq
XcS5TeHOJ2MF3R8JRuW2B3gVUCj+Jf+iT++kj/mLIydLKMzhcwVz+gjae2e5
jJVRuOthZ3vZIMFTejaaz/WT+/SrlXZqgi1blRz7JgqXhW7MOztEUFzsPzW4
jUITm5KQPaMEnRLvnFF8pPA47SC/aoygR/eflLOCQkWj+RJHDUHTNRXxh1UU
CotruRkTBGemayofjFJYnZY4qtVO/tUU0aPVUvgfE+o3pA==
      "]]}}, InsetBox[
    SubscriptBox["a", "UB"], {2.2908216919920816`, 3.49860696691378}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    TagBox[
     SubscriptBox["a", "LB"],
     "RawBoxes"], {2.7304777596428838`, 1.1515642328759164`}, {Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["u", TraditionalForm], 
    FormBox["a", TraditionalForm]},
  AxesOrigin->{1., 0},
  ImagePadding->{{7.444445, 13.555556}, {16.333334, 16.}},
  Method->{},
  PlotRange->{{1., 3.}, {0., 6.249999693877559}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.6824008782642183`*^9, 3.6824009234271097`*^9}, {
   3.682401025108615*^9, 3.682401026367508*^9}, {3.682922571358561*^9, 
   3.6829226091701727`*^9}, 3.682922696553342*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.679899434023728*^9, 3.679899434039315*^9}}]
},
WindowSize->{1154, 769},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 252, 6, 66, "Input"],
Cell[812, 28, 497, 10, 52, "Input"],
Cell[1312, 40, 1309, 44, 80, "Input"],
Cell[CellGroupData[{
Cell[2646, 88, 310, 5, 80, "Input"],
Cell[2959, 95, 720, 19, 58, "Output"],
Cell[3682, 116, 804, 23, 78, "Output"],
Cell[4489, 141, 854, 24, 78, "Output"],
Cell[5346, 167, 950, 28, 86, "Output"]
}, Open  ]],
Cell[6311, 198, 371, 9, 33, "Input"],
Cell[CellGroupData[{
Cell[6707, 211, 855, 21, 182, "Input"],
Cell[7565, 234, 192, 3, 28, "Output"],
Cell[7760, 239, 192, 3, 28, "Output"],
Cell[7955, 244, 191, 3, 28, "Output"],
Cell[8149, 249, 192, 3, 28, "Output"],
Cell[8344, 254, 192, 3, 28, "Output"],
Cell[8539, 259, 192, 3, 28, "Output"],
Cell[8734, 264, 191, 3, 28, "Output"],
Cell[8928, 269, 192, 3, 28, "Output"],
Cell[9123, 274, 192, 3, 28, "Output"]
}, Open  ]],
Cell[9330, 280, 337, 8, 33, "Input"],
Cell[CellGroupData[{
Cell[9692, 292, 1881, 55, 216, "Input"],
Cell[11576, 349, 1030, 33, 64, "Output"],
Cell[12609, 384, 1030, 33, 64, "Output"],
Cell[13642, 419, 1098, 35, 64, "Output"],
Cell[14743, 456, 1170, 37, 66, "Output"]
}, Open  ]],
Cell[15928, 496, 235, 5, 33, "Input"],
Cell[CellGroupData[{
Cell[16188, 505, 240, 6, 28, "Input"],
Cell[16431, 513, 3619, 66, 236, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20087, 584, 244, 6, 28, "Input"],
Cell[20334, 592, 2434, 47, 229, "Output"]
}, Open  ]],
Cell[22783, 642, 353, 8, 33, "Input"],
Cell[CellGroupData[{
Cell[23161, 654, 1837, 59, 182, "Input"],
Cell[25001, 715, 3017, 97, 120, "Output"],
Cell[28021, 814, 3017, 97, 120, "Output"],
Cell[31041, 913, 3027, 97, 120, "Output"],
Cell[34071, 1012, 3023, 97, 120, "Output"]
}, Open  ]],
Cell[37109, 1112, 217, 5, 33, "Input"],
Cell[CellGroupData[{
Cell[37351, 1121, 859, 24, 28, "Input"],
Cell[38213, 1147, 20806, 459, 251, "Output"]
}, Open  ]],
Cell[59034, 1609, 318, 6, 33, "Input"],
Cell[CellGroupData[{
Cell[59377, 1619, 594, 18, 46, "Input"],
Cell[59974, 1639, 2469, 77, 84, "Output"],
Cell[62446, 1718, 6000, 107, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68483, 1830, 678, 19, 46, "Input"],
Cell[69164, 1851, 1104, 37, 47, "Output"],
Cell[70271, 1890, 1312, 43, 82, "Output"]
}, Open  ]],
Cell[71598, 1936, 202, 5, 33, "Input"],
Cell[CellGroupData[{
Cell[71825, 1945, 645, 19, 28, "Input"],
Cell[72473, 1966, 47146, 783, 246, "Output"]
}, Open  ]],
Cell[119634, 2752, 255, 5, 33, "Input"],
Cell[CellGroupData[{
Cell[119914, 2761, 886, 23, 97, "Input"],
Cell[120803, 2786, 687, 20, 65, "Output"],
Cell[121493, 2808, 844, 25, 62, "Output"],
Cell[122340, 2835, 927, 29, 61, "Output"]
}, Open  ]],
Cell[123282, 2867, 256, 5, 33, "Input"],
Cell[CellGroupData[{
Cell[123563, 2876, 878, 22, 63, "Input"],
Cell[124444, 2900, 916, 26, 62, "Output"],
Cell[125363, 2928, 1001, 30, 61, "Output"],
Cell[126367, 2960, 4293, 78, 246, "Output"],
Cell[130663, 3040, 1978, 61, 62, "Output"]
}, Open  ]],
Cell[132656, 3104, 447, 10, 33, "Input"],
Cell[CellGroupData[{
Cell[133128, 3118, 607, 17, 46, "Input"],
Cell[133738, 3137, 2692, 51, 235, "Output"],
Cell[136433, 3190, 3999, 73, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140469, 3268, 285, 7, 28, "Input"],
Cell[140757, 3277, 2024, 66, 53, "Output"]
}, Open  ]],
Cell[142796, 3346, 255, 5, 33, "Input"],
Cell[CellGroupData[{
Cell[143076, 3355, 268, 6, 46, "Input"],
Cell[143347, 3363, 254, 8, 48, "Output"],
Cell[143604, 3373, 117, 1, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143758, 3379, 233, 6, 28, "Input"],
Cell[143994, 3387, 850, 29, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144881, 3421, 770, 18, 28, "Input"],
Cell[145654, 3441, 7010, 125, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152701, 3571, 514, 14, 28, "Input"],
Cell[153218, 3587, 5057, 91, 254, "Output"]
}, Open  ]],
Cell[158290, 3681, 5575, 101, 257, "Input"],
Cell[163868, 3784, 92, 1, 28, "Input"]
}
]
*)

(* End of internal cache information *)

